MM-GEN: Enhancing Task Performance Through Targeted Multimodal Data Curation

Vision-language models (VLMs) are highly effective but often underperform on specialized tasks; for example, Llava-1.5 struggles with chart and diagram understanding due to scarce task-specific training data. Existing training data, sourced from general-purpose datasets, fails to capture the nuanced details needed for these tasks. We introduce MM-Gen, a scalable method that generates task-specific, high-quality synthetic text for candidate images by leveraging stronger models. MM-Gen employs a three-stage targeted process: partitioning data into subgroups, generating targeted text based on task descriptions, and filtering out redundant and outlier data. Fine-tuning VLMs with data generated by MM-Gen leads to significant performance gains, including 29% on spatial reasoning and 15% on diagram understanding for Llava-1.5 (7B). Compared to human-curated caption data, MM-Gen achieves up to 1.6x better improvements for the original models, proving its effectiveness in enhancing task-specific VLM performance and bridging the gap between general-purpose datasets and specialized requirements. Code available at https://github.com/sjoshi804/MM-Gen.

==> fig/fix.py <==
import os
from PyPDF2 import PdfFileReader, PdfFileWriter
from reportlab.pdfgen import canvas
from reportlab.lib.pagesizes import letter
from reportlab.lib.colors import white

def set_pdf_background_to_white(input_pdf_path, output_pdf_path):
    # Create a white background PDF
    c = canvas.Canvas("white_background.pdf", pagesize=letter)
    c.setFillColor(white)
    c.rect(0, 0, *letter, stroke=0, fill=1)
    c.save()

    # Read the input PDF
    input_pdf = PdfFileReader(open(input_pdf_path, "rb"))
    output_pdf = PdfFileWriter()

    # Read the white background PDF
    background_pdf = PdfFileReader(open("white_background.pdf", "rb"))
    background_page = background_pdf.getPage(0)

    # Merge each page of the input PDF with the white background
    for page_num in range(input_pdf.getNumPages()):
        input_page = input_pdf.getPage(page_num)
        background_page.mergePage(input_page)
        output_pdf.addPage(background_page)

    # Write the output PDF
    with open(output_pdf_path, "wb") as output_file:
        output_pdf.write(output_file)

    # Clean up the temporary white background PDF
    os.remove("white_background.pdf")

def process_all_pdfs_in_directory(directory):
    for filename in os.listdir(directory):
        if filename.endswith(".pdf"):
            input_pdf_path = os.path.join(directory, filename)
            output_pdf_path = os.path.join(directory, f"white_bg_{filename}")
            set_pdf_background_to_white(input_pdf_path, output_pdf_path)

if __name__ == "__main__":
    directory = "/home/sid/Downloads/phhgthzmmdmkvktthyrmfkpxsnxstnrq (1)/fig"
    process_all_pdfs_in_directory(directory)

==> fix.py <==
import os
import subprocess
from PIL import Image

def rename_files_and_update_references(directory):
    for root, dirs, files in os.walk(directory):
        for file in files:
            file_path = os.path.join(root, file)
            if not file.endswith('.pdf'):
                new_file_path = os.path.splitext(file_path)[0] + '.pdf'
                print(f"Renaming: {file_path} -> {new_file_path}")
                # Convert the image file to PDF using `convert` from ImageMagick
                try:
                    with Image.open(file_path) as img:
                        if img.mode == 'RGBA':
                            img = img.convert('RGB')
                        img.save(new_file_path, 'PDF')
                except IOError:
                    print(f"Skipping non-image file: {file_path}")
                os.remove(file_path)  # Remove the original file after conversion
                update_references_in_tex_files("/home/sid/Downloads/phhgthzmmdmkvktthyrmfkpxsnxstnrq (1)/contents", file, os.path.splitext(file)[0] + '.pdf')

def update_references_in_tex_files(directory, old_filename, new_filename):
    for root, dirs, files in os.walk(directory):
        for file in files:
            if file.endswith('.tex'):
                tex_file_path = os.path.join(root, file)
                with open(tex_file_path, 'r') as tex_file:
                    content = tex_file.read()
                if old_filename in content:
                    print(f"Updating references in {tex_file_path}: {old_filename} -> {new_filename}")
                content = content.replace(old_filename, new_filename)
                with open(tex_file_path, 'w') as tex_file:
                    tex_file.write(content)

if __name__ == "__main__":
    directory = '/home/sid/Downloads/phhgthzmmdmkvktthyrmfkpxsnxstnrq (1)/fig'
    rename_files_and_update_references(directory)
